Estimating $ZZ$ production with $Z\gamma$ events at the LHC: cross-section ratio and uncertainties

Standard Model $ZZ$ production is an important background for many searches at the LHC, especially in final states with missing transverse momentum. In this article, boson substitution is applied to estimate $ZZ \rightarrow \ell^+ \ell^- \nu \bar{\nu}$ yields from $Z\gamma \rightarrow \ell^+ \ell^- \gamma$ events. The cross-section ratio of the two processes and its uncertainties are evaluated at NNLO with the MATRIX generator as a function of the transverse momentum of the substituted boson. Uncertainties due to higher-order QCD corrections, parton distribution functions, photon isolation criteria, and electroweak corrections are evaluated. They depend strongly on the applied event selections and the considered transverse momentum range. For minimal selections, their size is 3$-$4%, dominated by QCD-related uncertainties for transverse momenta below 500 GeV and by uncertainties due to the factorization of QCD and electroweak corrections at higher transverse momenta.

==> make.sh <==
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1



